Distributionally Robust Decentralized Volt-Var Control with Network Reconfiguration

This paper presents a decentralized volt-var optimization (VVO) and network reconfiguration strategy to address the challenges arising from the growing integration of distributed energy resources, particularly photovoltaic (PV) generation units, in active distribution networks. To reconcile control measures with different time resolutions and empower local control centers to handle intermittency locally, the proposed approach leverages a two-stage distributionally robust optimization; decisions on slow-responding control measures and set points that link neighboring subnetworks are made in advance while considering all plausible distributions of uncertain PV outputs. We present a decomposition algorithm with an acceleration scheme for solving the proposed model. Numerical experiments on the IEEE 123 bus distribution system are given to demonstrate its outstanding out-of-sample performance and computational efficiency, which suggests that the proposed method can effectively localize uncertainty via risk-informed proactive timely decisions.

==> Figures/oos_plot_N_hm.m <==
clear;
x=[5 10 15 20 25 30]
A_WS_HM=[12.9847915933887
1.033463474179190
14.445230484449700]
A_WS_HM=[A_WS_HM [7.41245143083073
0.9067940439338530
11.708695645305300]]
A_WS_HM=[A_WS_HM [4.25415293133807
0.8786553985134740
6.649525290252300]]
A_WS_HM=[A_WS_HM [2.48859044249634
0.8534246398161530
3.491708629574070]]
A_WS_HM=[A_WS_HM [2.0259287099663200
0.8453562575833560
2.8036990115951700]]
A_WS_HM=[A_WS_HM [2.00023773469187
0.8447005477968150
2.5795632011200100]]

A_SAA=[30.3461687244239
6.000507043227460
45.16514060579520]
A_SAA=[A_SAA [13.4845767901774
4.609005633591820
18.82488013941640]]
A_SAA=[A_SAA [8.7144437900773
3.4491557119724300
11.953492749599000]]
A_SAA=[A_SAA [7.23039549824223
2.659176328932590
11.26625631128120]]
A_SAA=[A_SAA [5.76543829145996
1.47375769483753
8.674241451736410]]
A_SAA=[A_SAA [4.91304442232463
1.0625965696419200
7.377482132461820]]

blue=[0, 0.4470, 0.7410];
red=[0.8500, 0.3250, 0.0980];
green=[0.4660, 0.6740, 0.1880];
yellow=[0.9290, 0.6940, 0.1250];
black=[0,0,0]

figure(1)

% y80= oos(3,:); y=oos(1,:); y20=oos(2,:);
s=1
WS=A_WS_HM(1,s:end); WS80=A_WS_HM(3,s:end); WS20=A_WS_HM(2,s:end)

% yyaxis left
shadedplot(x, WS80, WS20,blue, blue); 
h(4)=plot(x, WS, '-o', 'Color',blue,'LineWidth',2,'DisplayName','oos');
% h(4)=plot(x, y, '-o','Color',blue,'LineWidth',2,'Markersize',8,'DisplayName','oos');
ylabel('Out-of-sample performance', 'FontSize',21,'interpreter','latex');
% ylim([0, 16])    %%%
hold on

SAA=A_SAA(1,s:end); SAA80=A_SAA(3,s:end); SAA20=A_SAA(2,s:end)
shadedplot(x, SAA80, SAA20,green, green); 
h(3)=plot(x, SAA, '-x', 'Color',green,'LineWidth',2,'DisplayName','oos');
ylim([0.0 max(SAA80)+0.1])    %%%

% shadedplot(x, WS80, WS20,green, green);
% h(2)=plot(x, WSy,  '-d','Color',green,'LineWidth',2,'Markersize',8,'DisplayName','Wasserstein');
% hold on
% 
% shadedplot(x, EDn80, EDn20,red, red); 
% h(3)=plot(x, EDny,  '-s','Color',red,'LineWidth',2,'Markersize',8,'DisplayName','Moment');
% hold on

% set(gca, 'XScale', 'log')
% set(gca,'XTick',x)
set(gca,'FontSize',21)
set(gca,'TickLabelInterpreter','latex')
xlim([x(1) x(end)])
% xticklabels('manual')
xlabel('$N$', 'FontSize',24,'interpreter','latex');



% legend(h(1:4),'Location','northwest')

output_fileName = strcat('oos_plot_N_hm.eps')
saveas(gcf, output_fileName, 'epsc')


%% Zoom-in version
% figure(2)
% h(1)=plot(x,SP,'--','Color',black,'LineWidth',3,'DisplayName','SP');
% hold on
% 
% shadedplot(x, SAA80, SAA20,blue, blue); 
% h(3)=plot(x, SAAy, '-o','Color',blue,'LineWidth',2,'Markersize',8,'DisplayName','SAA');
% hold on
% 
% shadedplot(x, WS80, WS20,green, green);
% h(2)=plot(x, WSy,  '-d','Color',green,'LineWidth',2,'Markersize',8,'DisplayName','Wasserstein');
% hold on
% 
% set(gca,'XTick',x)
% set(gca,'FontSize',15)
% xlim([0.695 1.7])
% xticklabels('manual')
% xticklabels({'5','10','20','30','40','50'})
% xlabel('Sample size', 'FontSize',18)
% 
% ylabel('Out-of-sample performance', 'FontSize',18)
% ylim([0 18])  %%%
% 
% legend(h(1:3),'Location','northeast')



%%




    function [ha hb hc] = shadedplot(x, y1, y2, varargin)

% SHADEDPLOT draws two lines on a plot and shades the area between those
% lines.
%
% SHADEDPLOT(x, y1, y2)
%   All of the arguments are vectors of the same length, and each y-vector is
%   horizontal (i.e. size(y1) = [1  N]). Vector x contains the x-axis values,
%   and y1:y2 contain the y-axis values.
%
%   Plot y1 and y2 vs x, then shade the area between those two
%   lines. Highlight the edges of that band with lines.
%
%   SHADEDPLOT(x, y1, y2, areacolor, linecolor)
%   The arguments areacolor and linecolor allow the user to set the color
%   of the shaded area and the boundary lines. These arguments must be
%   either text values (see the help for the PLOT function) or a
%   3-element vector with the color values in RGB (see the help for
%   COLORMAP).
%
%   [HA HB HC = SHADEDPLOT(x, y1, y2) returns three handles to the calling
%   function. HA is a vector of handles to areaseries objects (HA(2) is the
%   shaded area), HB is the handle to the first line (x vs y1), and HC is
%   the handle to the second line (x vs y2).
%
%   Example:
%
%     x1 = [1 2 3 4 5 6];
%     y1 = x1;
%     y2 = x1+1;
%     x3 = [1.5 2 2.5 3 3.5 4];
%     y3 = 2*x3;
%     y4 = 4*ones(size(x3));
%     ha = shadedplot(x1, y1, y2, [1 0.7 0.7], 'r'); %first area is red
%     hold on
%     hb = shadedplot(x3, y3, y4, [0.7 0.7 1]); %second area is blue
%     hold off

% plot the shaded area
y = [y1; (y2-y1)]'; 
ha = area(x, y);
set(ha(1), 'FaceColor', 'none') % this makes the bottom area invisible
set(ha, 'LineStyle', 'none')

% plot the line edges
hold on 
hb = plot(x, y1,'-');
hc = plot(x, y2,'-');
hold on


% set the line and area colors if they are specified
switch length(varargin)
    case 0
    case 1
        set(ha(2), 'FaceColor', varargin{1},'FaceAlpha',.3,'EdgeAlpha',.3)
    case 2
        set(ha(2), 'FaceColor', varargin{1},'FaceAlpha',.3,'EdgeAlpha',.3)       
        set(hb, 'Color', varargin{2},'LineWidth',0.25)
        set(hc, 'Color', varargin{2},'LineWidth',0.25)        
    otherwise
end

% put the grid on top of the colored area
set(gca, 'Layer', 'top')
grid on
    end

==> Figures/oos_plot_N_opt.m <==
clear;
x=[5 10 15 20 25 30]
A_WS_HM=[12.9847915933887
1.033463474179190
14.445230484449700]
A_WS_HM=[A_WS_HM [7.41245143083073
0.9067940439338530
11.708695645305300]]
A_WS_HM=[A_WS_HM [4.25415293133807
0.8786553985134740
6.649525290252300]]
A_WS_HM=[A_WS_HM [2.48859044249634
0.8534246398161530
3.491708629574070]]
A_WS_HM=[A_WS_HM [2.0259287099663200
0.8453562575833560
2.8036990115951700]]
A_WS_HM=[A_WS_HM [2.00023773469187
0.8447005477968150
2.5795632011200100]]

A_WS_OPT=[0.908
0.853
0.953]
A_WS_OPT=[A_WS_OPT [0.8684847692258730
0.8361366069287430
0.8948190227022770]]
A_WS_OPT=[A_WS_OPT [0.8684847692258730
0.8361366069287430
0.8948190227022770]]
A_WS_OPT=[A_WS_OPT [0.845858313028668
0.8290614564506880
0.8575282265118500]]
A_WS_OPT=[A_WS_OPT [0.8424142372878660
0.8272182647470830
0.855641859992732]]
A_WS_OPT=[A_WS_OPT [0.8382388816539850
0.8256663098661980
0.8439521717719620]]

A_SAA=[30.3461687244239
6.000507043227460
45.16514060579520]
A_SAA=[A_SAA [13.4845767901774
4.609005633591820
18.82488013941640]]
A_SAA=[A_SAA [8.7144437900773
3.4491557119724300
11.953492749599000]]
A_SAA=[A_SAA [7.23039549824223
2.659176328932590
11.26625631128120]]
A_SAA=[A_SAA [5.76543829145996
1.47375769483753
8.674241451736410]]
A_SAA=[A_SAA [4.91304442232463
1.0625965696419200
7.377482132461820]]

blue=[0, 0.4470, 0.7410];
red=[0.8500, 0.3250, 0.0980];
green=[0.4660, 0.6740, 0.1880];
yellow=[0.9290, 0.6940, 0.1250];
black=[0,0,0]

figure(1)

% y80= oos(3,:); y=oos(1,:); y20=oos(2,:);
s=1
WS=A_WS_OPT(1,s:end); WS80=A_WS_OPT(3,s:end); WS20=A_WS_OPT(2,s:end)

WS_HM=A_WS_HM(1,s:end); WS80_HM=A_WS_HM(3,s:end); WS20_HM=A_WS_HM(2,s:end)

% yyaxis left
shadedplot(x, WS80, WS20,blue, blue); 
h(1)=plot(x, WS, '-o', 'Color',blue,'LineWidth',2,'DisplayName','$\mbox{WSS}_{OPT}$');
% h(4)=plot(x, y, '-o','Color',blue,'LineWidth',2,'Markersize',8,'DisplayName','oos');
ylabel('Out-of-sample performance', 'FontSize',21,'interpreter','latex');
% ylim([0, 16])    %%%
hold on

shadedplot(x, WS80_HM, WS20_HM,red, red); 
h(2)=plot(x, WS_HM, '-x', 'Color',red,'LineWidth',2,'DisplayName','$\mbox{WSS}_{HM}$');
hold on

SAA=A_SAA(1,s:end); SAA80=A_SAA(3,s:end); SAA20=A_SAA(2,s:end)
shadedplot(x, SAA80, SAA20,yellow, yellow); 
h(3)=plot(x, SAA, '-v', 'Color',yellow,'LineWidth',2,'DisplayName','SAA');
ylim([0.0 max(SAA80)+0.1])    %%%

% shadedplot(x, WS80, WS20,green, green);
% h(2)=plot(x, WSy,  '-d','Color',green,'LineWidth',2,'Markersize',8,'DisplayName','Wasserstein');
% hold on
% 
% shadedplot(x, EDn80, EDn20,red, red); 
% h(3)=plot(x, EDny,  '-s','Color',red,'LineWidth',2,'Markersize',8,'DisplayName','Moment');
% hold on

% set(gca, 'XScale', 'log')
% set(gca,'XTick',x)
set(gca,'FontSize',21)
set(gca,'TickLabelInterpreter','latex')
xlim([x(1) x(end)])
% xticklabels('manual')
xlabel('$N$', 'FontSize',24,'interpreter','latex');



legend(h(1:3),'Location','northeast','interpreter','latex')

output_fileName = strcat('oos_plot_N.png')
saveas(gcf, output_fileName, 'png')


%% Zoom-in version
% figure(2)
% h(1)=plot(x,SP,'--','Color',black,'LineWidth',3,'DisplayName','SP');
% hold on
% 
% shadedplot(x, SAA80, SAA20,blue, blue); 
% h(3)=plot(x, SAAy, '-o','Color',blue,'LineWidth',2,'Markersize',8,'DisplayName','SAA');
% hold on
% 
% shadedplot(x, WS80, WS20,green, green);
% h(2)=plot(x, WSy,  '-d','Color',green,'LineWidth',2,'Markersize',8,'DisplayName','Wasserstein');
% hold on
% 
% set(gca,'XTick',x)
% set(gca,'FontSize',15)
% xlim([0.695 1.7])
% xticklabels('manual')
% xticklabels({'5','10','20','30','40','50'})
% xlabel('Sample size', 'FontSize',18)
% 
% ylabel('Out-of-sample performance', 'FontSize',18)
% ylim([0 18])  %%%
% 
% legend(h(1:3),'Location','northeast')



%%




    function [ha hb hc] = shadedplot(x, y1, y2, varargin)

% SHADEDPLOT draws two lines on a plot and shades the area between those
% lines.
%
% SHADEDPLOT(x, y1, y2)
%   All of the arguments are vectors of the same length, and each y-vector is
%   horizontal (i.e. size(y1) = [1  N]). Vector x contains the x-axis values,
%   and y1:y2 contain the y-axis values.
%
%   Plot y1 and y2 vs x, then shade the area between those two
%   lines. Highlight the edges of that band with lines.
%
%   SHADEDPLOT(x, y1, y2, areacolor, linecolor)
%   The arguments areacolor and linecolor allow the user to set the color
%   of the shaded area and the boundary lines. These arguments must be
%   either text values (see the help for the PLOT function) or a
%   3-element vector with the color values in RGB (see the help for
%   COLORMAP).
%
%   [HA HB HC = SHADEDPLOT(x, y1, y2) returns three handles to the calling
%   function. HA is a vector of handles to areaseries objects (HA(2) is the
%   shaded area), HB is the handle to the first line (x vs y1), and HC is
%   the handle to the second line (x vs y2).
%
%   Example:
%
%     x1 = [1 2 3 4 5 6];
%     y1 = x1;
%     y2 = x1+1;
%     x3 = [1.5 2 2.5 3 3.5 4];
%     y3 = 2*x3;
%     y4 = 4*ones(size(x3));
%     ha = shadedplot(x1, y1, y2, [1 0.7 0.7], 'r'); %first area is red
%     hold on
%     hb = shadedplot(x3, y3, y4, [0.7 0.7 1]); %second area is blue
%     hold off

% plot the shaded area
y = [y1; (y2-y1)]'; 
ha = area(x, y);
set(ha(1), 'FaceColor', 'none') % this makes the bottom area invisible
set(ha, 'LineStyle', 'none')

% plot the line edges
hold on 
hb = plot(x, y1,'-');
hc = plot(x, y2,'-');
hold on


% set the line and area colors if they are specified
switch length(varargin)
    case 0
    case 1
        set(ha(2), 'FaceColor', varargin{1},'FaceAlpha',.3,'EdgeAlpha',.3)
    case 2
        set(ha(2), 'FaceColor', varargin{1},'FaceAlpha',.3,'EdgeAlpha',.3)       
        set(hb, 'Color', varargin{2},'LineWidth',0.25)
        set(hc, 'Color', varargin{2},'LineWidth',0.25)        
    otherwise
end

% put the grid on top of the colored area
set(gca, 'Layer', 'top')
grid on
    end

==> Figures/oos_reliability_plot_N10.m <==
clear;
x=[0.000001		0.0000025		0.000005		0.00001		0.000025		0.00005		0.0001		0.00025		0.0005		0.001		0.0025		0.005		0.01		0.025		0.05		0.1		0.25		0.5		1.0		2.5		5.0		10.0		25.0		50.0		100.0	]
A=[11.5825849929412	0	8.9276484402628	0	6.26327353495682	0	2.15070035777978	0	1.78442635257461	0	1.49822935475999	0	1.2452692463968	0	1.04828185633419	0	1.02101745255258	0	1.0092579381067100	0	0.988174044260698	0.02	0.946738532859716	0.06	0.8940427892525690	0.44	0.8836896217605840	0.82	0.8874784812240980	1	0.9038061791660240	1	0.9251447455356820	1	0.944494287866772	1	0.957455711340748	1	1.71160424285402	1	1.68806211864425	1	1.68715833246609	1	1.68606626292328	1	1.67697903321198	1	1.68490107940187	1
2.8824913548218100	0	1.8441985961039500	0	1.3935322468092400	0	1.105481065313350	0	1.0706020667070700	0	1.024641290703610	0	0.9674937555049790	0	0.9140883316770350	0	0.8971878843813050	0	0.900313611202713	0	0.8802306778853910	0	0.8682674022623160	0	0.8450645598877300	0	0.8422762972762580	1	0.8457916679554250	1	0.871222234570622	1	0.9066461790289990	1	0.9339851946214870	1	0.9564020009850990	1	1.6466347430976500	1	1.6466347430982400	1	1.6303469756143600	1	1.6303469756148200	1	1.5228723777425200	1	1.6303380337502000	1
14.767788673813500	0	11.73181905825540	0	8.382688272756190	0	2.6182541531321600	0	2.268424716008620	0	1.6049056347268200	0	1.2977111352552700	0	1.145985841733100	0	1.113095348202600	0	1.1152986474172800	0	1.0707475540100500	0	1.0154077618960900	0	0.9478779236906050	1	0.9256877283448350	1	0.92410683249529	1	0.9361200196238810	1	0.9531442052551990	1	0.9564033088571530	1	0.9564105386838230	1	1.6889583242600000	1	1.6889583242602500	1	1.6889583242599800	1	1.6889598710472600	1	1.6889583242595300	1	1.6889583242595200	1]
A_N5=[27.418373934625	0	24.233336523049500	0	21.0287804473613	0	6.79792755510445	0	1.86736114422687	0	1.452930729581	0	1.29649973497239	0	1.2131852022010000	0	1.20604353125481	0	1.18456598356241	0	1.17660098312577	0	1.11788955329836	0.02	1.0240115126994500	0.18	0.929346606731885	0.46	0.9258108089192630	1	0.9222296782443440	1	0.9292612878518010	1	0.939327094412408	1	0.953136352767582	1	1.71923922508892	1	1.6996656098107300	1	1.69646453349894	1	1.71521344906439	1	1.71029150860527	1	1.71358450897571	1
4.592913072663720	0	3.531514218980090	0	1.8779361284568400	0	1.4234270696663900	0	1.184434044672140	0	1.134925911292920	0	1.0947439864668400	0	1.0075854122493000	0	1.01728864399098	0	0.9978949487877040	0	0.9767420377260450	0	0.893779643748289	0	0.8749061448265600	0	0.8939358500436940	0	0.89229173514602	1	0.8674654941422080	1	0.8968640554803990	1	0.9076164070556900	1	0.9564020009814250	1	1.6466347963181000	1	1.6466347963180600	1	1.6466347963180700	1	1.646634796317980	1	1.646634796317640	1	1.6466347963180300	1
45.16937068497800	0	38.61927483227000	0	32.820112130046300	0	8.180810375045920	0	2.4280072383355500	0	1.6538303908117600	0	1.4147173308380900	0	1.391810937487620	0	1.3915547308518500	0	1.3719991203000500	0	1.353890592237800	0	1.2754545733685000	0	1.1034549846950800	0	0.9569640045448110	1	0.9555984671956	1	0.9554597993143760	1	0.9531461292456070	1	0.9564085266495390	1	0.9636367051423170	1	1.6895279724747900	1	1.6889678406267800	1	1.6889697341734800	1	1.6889678406271500	1	1.6945847409609800	1	1.6889773083569000	1]

oos=A(:,1:2:end)
oos_N5=A_N5(:,1:2:end)
R=A(1,2:2:end)

blue=[0, 0.4470, 0.7410];
red=[0.8500, 0.3250, 0.0980];
green=[0.4660, 0.6740, 0.1880];
yellow=[0.9290, 0.6940, 0.1250];
black=[0,0,0]

figure(1)
% SAA= A(1:3,1:9);
% EDn= A(4:6,1:9);
% WS=A(7:9,:);

% y80= oos(3,:); y=oos(1,:); y20=oos(2,:);
s=4
y80_N5 = oos_N5(3,s:end); y20_N5 = oos_N5(2,s:end)
x=x(s:end); y80= oos(3,s:end); y=oos(1,s:end); y20=oos(2,s:end); R=R(s:end)
% EDn80= EDn(1,:); EDny=  EDn(2,:); EDn20= EDn(3,:);
% WS80= WS(1,:); WSy= WS(2,:); WS20= WS(3,:);

yyaxis right
h(1)=plot(x,R,'--','Color',red,'LineWidth',2,'DisplayName','Reliability');
ylabel('Reliability', 'FontSize',21,'interpreter','latex');
hold on

yyaxis left
shadedplot(x, y80, y20,blue, blue); 
h(4)=plot(x, y, 'Color',blue,'LineWidth',2,'DisplayName','oos');
% h(4)=plot(x, y, '-o','Color',blue,'LineWidth',2,'Markersize',8,'DisplayName','oos');
ylabel('Out-of-sample performance', 'FontSize',21,'interpreter','latex');
ylim([min(y20_N5)-0.1 max(y80_N5)+0.1])    %%%
% ylim([0, 16])    %%%
hold on

% shadedplot(x, WS80, WS20,green, green);
% h(2)=plot(x, WSy,  '-d','Color',green,'LineWidth',2,'Markersize',8,'DisplayName','Wasserstein');
% hold on
% 
% shadedplot(x, EDn80, EDn20,red, red); 
% h(3)=plot(x, EDny,  '-s','Color',red,'LineWidth',2,'Markersize',8,'DisplayName','Moment');
% hold on

set(gca, 'XScale', 'log')
% set(gca,'XTick',x)
set(gca,'FontSize',24)
set(gca,'TickLabelInterpreter','latex')
xlim([x(1) x(end)])
% xticklabels('manual')
xticks([0.00001 0.001 0.1 10])
xlabel('$\epsilon$', 'FontSize',34,'interpreter','latex');



% legend(h(1:4),'Location','northwest')

output_fileName = strcat('oos_reliability_plot_N10.png')
saveas(gcf, output_fileName, 'png')


%% Zoom-in version
% figure(2)
% h(1)=plot(x,SP,'--','Color',black,'LineWidth',3,'DisplayName','SP');
% hold on
% 
% shadedplot(x, SAA80, SAA20,blue, blue); 
% h(3)=plot(x, SAAy, '-o','Color',blue,'LineWidth',2,'Markersize',8,'DisplayName','SAA');
% hold on
% 
% shadedplot(x, WS80, WS20,green, green);
% h(2)=plot(x, WSy,  '-d','Color',green,'LineWidth',2,'Markersize',8,'DisplayName','Wasserstein');
% hold on
% 
% set(gca,'XTick',x)
% set(gca,'FontSize',15)
% xlim([0.695 1.7])
% xticklabels('manual')
% xticklabels({'5','10','20','30','40','50'})
% xlabel('Sample size', 'FontSize',18)
% 
% ylabel('Out-of-sample performance', 'FontSize',18)
% ylim([0 18])  %%%
% 
% legend(h(1:3),'Location','northeast')



%%




    function [ha hb hc] = shadedplot(x, y1, y2, varargin)

% SHADEDPLOT draws two lines on a plot and shades the area between those
% lines.
%
% SHADEDPLOT(x, y1, y2)
%   All of the arguments are vectors of the same length, and each y-vector is
%   horizontal (i.e. size(y1) = [1  N]). Vector x contains the x-axis values,
%   and y1:y2 contain the y-axis values.
%
%   Plot y1 and y2 vs x, then shade the area between those two
%   lines. Highlight the edges of that band with lines.
%
%   SHADEDPLOT(x, y1, y2, areacolor, linecolor)
%   The arguments areacolor and linecolor allow the user to set the color
%   of the shaded area and the boundary lines. These arguments must be
%   either text values (see the help for the PLOT function) or a
%   3-element vector with the color values in RGB (see the help for
%   COLORMAP).
%
%   [HA HB HC = SHADEDPLOT(x, y1, y2) returns three handles to the calling
%   function. HA is a vector of handles to areaseries objects (HA(2) is the
%   shaded area), HB is the handle to the first line (x vs y1), and HC is
%   the handle to the second line (x vs y2).
%
%   Example:
%
%     x1 = [1 2 3 4 5 6];
%     y1 = x1;
%     y2 = x1+1;
%     x3 = [1.5 2 2.5 3 3.5 4];
%     y3 = 2*x3;
%     y4 = 4*ones(size(x3));
%     ha = shadedplot(x1, y1, y2, [1 0.7 0.7], 'r'); %first area is red
%     hold on
%     hb = shadedplot(x3, y3, y4, [0.7 0.7 1]); %second area is blue
%     hold off

% plot the shaded area
y = [y1; (y2-y1)]'; 
ha = area(x, y);
set(ha(1), 'FaceColor', 'none') % this makes the bottom area invisible
set(ha, 'LineStyle', 'none')

% plot the line edges
hold on 
hb = plot(x, y1,'-');
hc = plot(x, y2,'-');
hold on


% set the line and area colors if they are specified
switch length(varargin)
    case 0
    case 1
        set(ha(2), 'FaceColor', varargin{1},'FaceAlpha',.3,'EdgeAlpha',.3)
    case 2
        set(ha(2), 'FaceColor', varargin{1},'FaceAlpha',.3,'EdgeAlpha',.3)       
        set(hb, 'Color', varargin{2},'LineWidth',0.25)
        set(hc, 'Color', varargin{2},'LineWidth',0.25)        
    otherwise
end

% put the grid on top of the colored area
set(gca, 'Layer', 'top')
grid on
    end

==> Figures/oos_reliability_plot_N30.m <==
clear;
x=[0.000001		0.0000025		0.000005		0.00001		0.000025		0.00005		0.0001		0.00025		0.0005		0.001		0.0025		0.005		0.01		0.025		0.05		0.1		0.25		0.5		1.0		2.5		5.0		10.0		25.0		50.0		100.0]
A=[3.67662953200103	0.02	2.48088697934869	0.02	1.6453504707813900	0.02	1.1659712994940100	0.02	1.14677622275176	0.02	1.0449604804487200	0.02	0.9629886623401890	0.02	0.9178752410012020	0.02	0.887868729602879	0.02	0.882670911842462	0.02	0.864061301751039	0.14	0.849801700159973	0.48	0.846043278257184	0.84	0.8557286376587280	1	0.869201228071207	1	0.895877513482247	1	0.9297033216934280	1	0.951013822835047	1	0.9581018701130080	1	1.67781725618004	1	1.6754936128510300	1	1.6798186613948800	1	1.6806427061749900	1	1.69004098658091	1	1.67947214021086	1
0.9450425870228020	0	0.8832151373775980	0	0.8708165033245400	0	0.8605074361575670	0	0.8549997741893880	0	0.8536645964827640	0	0.8462250479580420	0	0.8380568080260810	0	0.8374632674140740	0	0.8378734072429840	0	0.8335819570173480	0	0.8302768128679370	0	0.8301487058142650	1	0.8318388649964370	1	0.8514280693276140	1	0.8832304111903890	1	0.9076164070558370	1	0.9507420333103530	1	0.9564020009851240	1	1.6466205863667100	1	1.6466347430994200	1	1.64663478567446	1	1.6466348826614400	1	1.6466347431001400	1	1.6466347430998900	1
4.752657150027180	0	2.5050356057436500	0	1.7828944812865600	0	1.1652346721183400	0	1.1417607254089900	0	1.1078887342678600	0	1.0277397526343800	0	0.9634767314424740	0	0.9281919632167620	0	0.9268916156704170	0	0.8953079431626170	0	0.8738455356415390	1	0.8597463580415990	1	0.8759663464139280	1	0.8935312664754730	1	0.9134890563930440	1	0.9531442052552110	1	0.956402001686591	1	0.9636367144631750	1	1.688975525919350	1	1.6889693776854600	1	1.6889664146837700	1	1.6889568983202200	1	1.6889758824103600	1	1.68896795174092	1]
A_N5=[27.418373934625	0	24.233336523049500	0	21.0287804473613	0	6.79792755510445	0	1.86736114422687	0	1.452930729581	0	1.29649973497239	0	1.2131852022010000	0	1.20604353125481	0	1.18456598356241	0	1.17660098312577	0	1.11788955329836	0.02	1.0240115126994500	0.18	0.929346606731885	0.46	0.9258108089192630	1	0.9222296782443440	1	0.9292612878518010	1	0.939327094412408	1	0.953136352767582	1	1.71923922508892	1	1.6996656098107300	1	1.69646453349894	1	1.71521344906439	1	1.71029150860527	1	1.71358450897571	1
4.592913072663720	0	3.531514218980090	0	1.8779361284568400	0	1.4234270696663900	0	1.184434044672140	0	1.134925911292920	0	1.0947439864668400	0	1.0075854122493000	0	1.01728864399098	0	0.9978949487877040	0	0.9767420377260450	0	0.893779643748289	0	0.8749061448265600	0	0.8939358500436940	0	0.89229173514602	1	0.8674654941422080	1	0.8968640554803990	1	0.9076164070556900	1	0.9564020009814250	1	1.6466347963181000	1	1.6466347963180600	1	1.6466347963180700	1	1.646634796317980	1	1.646634796317640	1	1.6466347963180300	1
45.16937068497800	0	38.61927483227000	0	32.820112130046300	0	8.180810375045920	0	2.4280072383355500	0	1.6538303908117600	0	1.4147173308380900	0	1.391810937487620	0	1.3915547308518500	0	1.3719991203000500	0	1.353890592237800	0	1.2754545733685000	0	1.1034549846950800	0	0.9569640045448110	1	0.9555984671956	1	0.9554597993143760	1	0.9531461292456070	1	0.9564085266495390	1	0.9636367051423170	1	1.6895279724747900	1	1.6889678406267800	1	1.6889697341734800	1	1.6889678406271500	1	1.6945847409609800	1	1.6889773083569000	1]

oos=A(:,1:2:end)
oos_N5=A_N5(:,1:2:end)
R=A(1,2:2:end)

blue=[0, 0.4470, 0.7410];
red=[0.8500, 0.3250, 0.0980];
green=[0.4660, 0.6740, 0.1880];
yellow=[0.9290, 0.6940, 0.1250];
black=[0,0,0]

figure(1)
% SAA= A(1:3,1:9);
% EDn= A(4:6,1:9);
% WS=A(7:9,:);

% y80= oos(3,:); y=oos(1,:); y20=oos(2,:);
s=4
y80_N5 = oos_N5(3,s:end); y20_N5 = oos_N5(2,s:end)
x=x(s:end); y80= oos(3,s:end); y=oos(1,s:end); y20=oos(2,s:end); R=R(s:end)
% EDn80= EDn(1,:); EDny=  EDn(2,:); EDn20= EDn(3,:);
% WS80= WS(1,:); WSy= WS(2,:); WS20= WS(3,:);

yyaxis right
h(1)=plot(x,R,'--','Color',red,'LineWidth',2,'DisplayName','Reliability');
ylabel('Reliability', 'FontSize',21,'interpreter','latex');
hold on

yyaxis left
shadedplot(x, y80, y20,blue, blue); 
h(4)=plot(x, y, 'Color',blue,'LineWidth',2,'DisplayName','oos');
% h(4)=plot(x, y, '-o','Color',blue,'LineWidth',2,'Markersize',8,'DisplayName','oos');
ylabel('Out-of-sample performance', 'FontSize',21,'interpreter','latex');
ylim([min(y20_N5)-0.1 max(y80_N5)+0.1])    %%%
% ylim([0, 16])    %%%
hold on

% shadedplot(x, WS80, WS20,green, green);
% h(2)=plot(x, WSy,  '-d','Color',green,'LineWidth',2,'Markersize',8,'DisplayName','Wasserstein');
% hold on
% 
% shadedplot(x, EDn80, EDn20,red, red); 
% h(3)=plot(x, EDny,  '-s','Color',red,'LineWidth',2,'Markersize',8,'DisplayName','Moment');
% hold on

set(gca, 'XScale', 'log')
% set(gca,'XTick',x)
set(gca,'FontSize',24)
set(gca,'TickLabelInterpreter','latex')
xlim([x(1) x(end)])
% xticklabels('manual')
xticks([0.00001 0.001 0.1 10])
xlabel('$\epsilon$', 'FontSize',34,'interpreter','latex');



% legend(h(1:4),'Location','northwest')

output_fileName = strcat('oos_reliability_plot_N30.png')
saveas(gcf, output_fileName, 'png')


%% Zoom-in version
% figure(2)
% h(1)=plot(x,SP,'--','Color',black,'LineWidth',3,'DisplayName','SP');
% hold on
% 
% shadedplot(x, SAA80, SAA20,blue, blue); 
% h(3)=plot(x, SAAy, '-o','Color',blue,'LineWidth',2,'Markersize',8,'DisplayName','SAA');
% hold on
% 
% shadedplot(x, WS80, WS20,green, green);
% h(2)=plot(x, WSy,  '-d','Color',green,'LineWidth',2,'Markersize',8,'DisplayName','Wasserstein');
% hold on
% 
% set(gca,'XTick',x)
% set(gca,'FontSize',15)
% xlim([0.695 1.7])
% xticklabels('manual')
% xticklabels({'5','10','20','30','40','50'})
% xlabel('Sample size', 'FontSize',18)
% 
% ylabel('Out-of-sample performance', 'FontSize',18)
% ylim([0 18])  %%%
% 
% legend(h(1:3),'Location','northeast')



%%




    function [ha hb hc] = shadedplot(x, y1, y2, varargin)

% SHADEDPLOT draws two lines on a plot and shades the area between those
% lines.
%
% SHADEDPLOT(x, y1, y2)
%   All of the arguments are vectors of the same length, and each y-vector is
%   horizontal (i.e. size(y1) = [1  N]). Vector x contains the x-axis values,
%   and y1:y2 contain the y-axis values.
%
%   Plot y1 and y2 vs x, then shade the area between those two
%   lines. Highlight the edges of that band with lines.
%
%   SHADEDPLOT(x, y1, y2, areacolor, linecolor)
%   The arguments areacolor and linecolor allow the user to set the color
%   of the shaded area and the boundary lines. These arguments must be
%   either text values (see the help for the PLOT function) or a
%   3-element vector with the color values in RGB (see the help for
%   COLORMAP).
%
%   [HA HB HC = SHADEDPLOT(x, y1, y2) returns three handles to the calling
%   function. HA is a vector of handles to areaseries objects (HA(2) is the
%   shaded area), HB is the handle to the first line (x vs y1), and HC is
%   the handle to the second line (x vs y2).
%
%   Example:
%
%     x1 = [1 2 3 4 5 6];
%     y1 = x1;
%     y2 = x1+1;
%     x3 = [1.5 2 2.5 3 3.5 4];
%     y3 = 2*x3;
%     y4 = 4*ones(size(x3));
%     ha = shadedplot(x1, y1, y2, [1 0.7 0.7], 'r'); %first area is red
%     hold on
%     hb = shadedplot(x3, y3, y4, [0.7 0.7 1]); %second area is blue
%     hold off

% plot the shaded area
y = [y1; (y2-y1)]'; 
ha = area(x, y);
set(ha(1), 'FaceColor', 'none') % this makes the bottom area invisible
set(ha, 'LineStyle', 'none')

% plot the line edges
hold on 
hb = plot(x, y1,'-');
hc = plot(x, y2,'-');
hold on


% set the line and area colors if they are specified
switch length(varargin)
    case 0
    case 1
        set(ha(2), 'FaceColor', varargin{1},'FaceAlpha',.3,'EdgeAlpha',.3)
    case 2
        set(ha(2), 'FaceColor', varargin{1},'FaceAlpha',.3,'EdgeAlpha',.3)       
        set(hb, 'Color', varargin{2},'LineWidth',0.25)
        set(hc, 'Color', varargin{2},'LineWidth',0.25)        
    otherwise
end

% put the grid on top of the colored area
set(gca, 'Layer', 'top')
grid on
    end

==> Figures/oos_reliability_plot_N5.m <==
clear;
x=[0.000001		0.0000025		0.000005		0.00001		0.000025		0.00005		0.0001		0.00025		0.0005		0.001		0.0025		0.005		0.01		0.025		0.05		0.1		0.25		0.5		1.0		2.5		5.0		10.0		25.0		50.0		100.0	]
A=[27.418373934625	0	24.233336523049500	0	21.0287804473613	0	6.79792755510445	0	1.86736114422687	0	1.452930729581	0	1.29649973497239	0	1.2131852022010000	0	1.20604353125481	0	1.18456598356241	0	1.17660098312577	0	1.11788955329836	0.02	1.0240115126994500	0.18	0.929346606731885	0.46	0.9258108089192630	1	0.9222296782443440	1	0.9292612878518010	1	0.939327094412408	1	0.953136352767582	1	1.71923922508892	1	1.6996656098107300	1	1.69646453349894	1	1.71521344906439	1	1.71029150860527	1	1.71358450897571	1
4.592913072663720	0	3.531514218980090	0	1.8779361284568400	0	1.4234270696663900	0	1.184434044672140	0	1.134925911292920	0	1.0947439864668400	0	1.0075854122493000	0	1.01728864399098	0	0.9978949487877040	0	0.9767420377260450	0	0.893779643748289	0	0.8749061448265600	0	0.8939358500436940	0	0.89229173514602	1	0.8674654941422080	1	0.8968640554803990	1	0.9076164070556900	1	0.9564020009814250	1	1.6466347963181000	1	1.6466347963180600	1	1.6466347963180700	1	1.646634796317980	1	1.646634796317640	1	1.6466347963180300	1
45.16937068497800	0	38.61927483227000	0	32.820112130046300	0	8.180810375045920	0	2.4280072383355500	0	1.6538303908117600	0	1.4147173308380900	0	1.391810937487620	0	1.3915547308518500	0	1.3719991203000500	0	1.353890592237800	0	1.2754545733685000	0	1.1034549846950800	0	0.9569640045448110	1	0.9555984671956	1	0.9554597993143760	1	0.9531461292456070	1	0.9564085266495390	1	0.9636367051423170	1	1.6895279724747900	1	1.6889678406267800	1	1.6889697341734800	1	1.6889678406271500	1	1.6945847409609800	1	1.6889773083569000	1]

oos=A(:,1:2:end)
R=A(1,2:2:end)

blue=[0, 0.4470, 0.7410];
red=[0.8500, 0.3250, 0.0980];
green=[0.4660, 0.6740, 0.1880];
yellow=[0.9290, 0.6940, 0.1250];
black=[0,0,0]

figure(1)
% SAA= A(1:3,1:9);
% EDn= A(4:6,1:9);
% WS=A(7:9,:);

% y80= oos(3,:); y=oos(1,:); y20=oos(2,:);
s=4
x=x(s:end); y80= oos(3,s:end); y=oos(1,s:end); y20=oos(2,s:end); R=R(s:end)
% EDn80= EDn(1,:); EDny=  EDn(2,:); EDn20= EDn(3,:);
% WS80= WS(1,:); WSy= WS(2,:); WS20= WS(3,:);

yyaxis right
h(1)=plot(x,R,'--','Color',red,'LineWidth',2,'DisplayName','Reliability');
ylabel('Reliability', 'FontSize',21,'interpreter','latex');
hold on

yyaxis left
shadedplot(x, y80, y20,blue, blue); 
h(4)=plot(x, y, 'Color',blue,'LineWidth',2,'DisplayName','oos');
% h(4)=plot(x, y, '-o','Color',blue,'LineWidth',2,'Markersize',8,'DisplayName','oos');
ylabel('Out-of-sample performance', 'FontSize',21,'interpreter','latex');
ylim([min(y20)-0.1 max(y80)+0.1])    %%%
% ylim([0, 16])    %%%
hold on

% shadedplot(x, WS80, WS20,green, green);
% h(2)=plot(x, WSy,  '-d','Color',green,'LineWidth',2,'Markersize',8,'DisplayName','Wasserstein');
% hold on
% 
% shadedplot(x, EDn80, EDn20,red, red); 
% h(3)=plot(x, EDny,  '-s','Color',red,'LineWidth',2,'Markersize',8,'DisplayName','Moment');
% hold on

set(gca, 'XScale', 'log')
% set(gca,'XTick',x)
set(gca,'FontSize',24)
set(gca,'TickLabelInterpreter','latex')
xlim([x(1) x(end)])
% xticklabels('manual')
xticks([0.00001 0.001 0.1 10])
xlabel('$\epsilon$', 'FontSize',34,'interpreter','latex');



% legend(h(1:4),'Location','northwest')

output_fileName = strcat('oos_reliability_plot_N5.png')
saveas(gcf, output_fileName, 'png')


%% Zoom-in version
% figure(2)
% h(1)=plot(x,SP,'--','Color',black,'LineWidth',3,'DisplayName','SP');
% hold on
% 
% shadedplot(x, SAA80, SAA20,blue, blue); 
% h(3)=plot(x, SAAy, '-o','Color',blue,'LineWidth',2,'Markersize',8,'DisplayName','SAA');
% hold on
% 
% shadedplot(x, WS80, WS20,green, green);
% h(2)=plot(x, WSy,  '-d','Color',green,'LineWidth',2,'Markersize',8,'DisplayName','Wasserstein');
% hold on
% 
% set(gca,'XTick',x)
% set(gca,'FontSize',15)
% xlim([0.695 1.7])
% xticklabels('manual')
% xticklabels({'5','10','20','30','40','50'})
% xlabel('Sample size', 'FontSize',18)
% 
% ylabel('Out-of-sample performance', 'FontSize',18)
% ylim([0 18])  %%%
% 
% legend(h(1:3),'Location','northeast')



%%




    function [ha hb hc] = shadedplot(x, y1, y2, varargin)

% SHADEDPLOT draws two lines on a plot and shades the area between those
% lines.
%
% SHADEDPLOT(x, y1, y2)
%   All of the arguments are vectors of the same length, and each y-vector is
%   horizontal (i.e. size(y1) = [1  N]). Vector x contains the x-axis values,
%   and y1:y2 contain the y-axis values.
%
%   Plot y1 and y2 vs x, then shade the area between those two
%   lines. Highlight the edges of that band with lines.
%
%   SHADEDPLOT(x, y1, y2, areacolor, linecolor)
%   The arguments areacolor and linecolor allow the user to set the color
%   of the shaded area and the boundary lines. These arguments must be
%   either text values (see the help for the PLOT function) or a
%   3-element vector with the color values in RGB (see the help for
%   COLORMAP).
%
%   [HA HB HC = SHADEDPLOT(x, y1, y2) returns three handles to the calling
%   function. HA is a vector of handles to areaseries objects (HA(2) is the
%   shaded area), HB is the handle to the first line (x vs y1), and HC is
%   the handle to the second line (x vs y2).
%
%   Example:
%
%     x1 = [1 2 3 4 5 6];
%     y1 = x1;
%     y2 = x1+1;
%     x3 = [1.5 2 2.5 3 3.5 4];
%     y3 = 2*x3;
%     y4 = 4*ones(size(x3));
%     ha = shadedplot(x1, y1, y2, [1 0.7 0.7], 'r'); %first area is red
%     hold on
%     hb = shadedplot(x3, y3, y4, [0.7 0.7 1]); %second area is blue
%     hold off

% plot the shaded area
y = [y1; (y2-y1)]'; 
ha = area(x, y);
set(ha(1), 'FaceColor', 'none') % this makes the bottom area invisible
set(ha, 'LineStyle', 'none')

% plot the line edges
hold on 
hb = plot(x, y1,'-');
hc = plot(x, y2,'-');
hold on


% set the line and area colors if they are specified
switch length(varargin)
    case 0
    case 1
        set(ha(2), 'FaceColor', varargin{1},'FaceAlpha',.3,'EdgeAlpha',.3)
    case 2
        set(ha(2), 'FaceColor', varargin{1},'FaceAlpha',.3,'EdgeAlpha',.3)       
        set(hb, 'Color', varargin{2},'LineWidth',0.25)
        set(hc, 'Color', varargin{2},'LineWidth',0.25)        
    otherwise
end

% put the grid on top of the colored area
set(gca, 'Layer', 'top')
grid on
    end
